Two conjectures of Liu on self-orthogonal MDS codes

Shu Liu recently studied for which parameters $q$-ary self-orthogonal MDS codes exist, and made two conjectures. Conjecture 1 states that there is no $[q+2,3]$ self-orthogonal MDS code for even $q\ge4$. Assuming the Main MDS Conjecture, this is the only case left open in his classification for even $q$, and he proved it for $q=4$. We show that Conjecture 1 also holds for $q=8$ and fails for every even $q\ge16$. For $q=2^m$ with $m=5$ or $m\ge7$ the counterexamples form an explicit family: if $2\le i\le m-2$, $\gcd(i,m)=1$ and $c\in\mathbb{F}_q$ has absolute trace 1, then the matrix with columns $(c+t^{-1}+t^{-2^i})(1,t,t^{2^i})^T$ for $t\in\mathbb{F}_q$ (where $0^{-1}=0$), $(0,1,0)^T$ and $(0,0,1)^T$ generates a self-orthogonal $[q+2,3,q]$ MDS code. For $q=16$ and $q=64$ we give explicit codes. Conjecture 2 states that there is no $[q+1,(q-1)/2]$ self-orthogonal MDS code for odd $q$; Liu proved it for $q=3$ and $q=5$. We prove it for every prime $q$ and for $q=9$. By theorems of Ball and of Segre, every such MDS code is then, up to the order of the coordinates, a doubly extended generalized Reed-Solomon code, and we show that no such Reed-Solomon code is self-orthogonal, for any odd $q$. So for the remaining odd $q$, Conjecture 2 would follow from the conjecture that all arcs of size $q+1$ in these dimensions are normal rational curves.

==> anc/som_check.py <==
#!/usr/bin/env python3
"""som_check.py: checks the computations in V. Genkin, "Two conjectures of Liu on self-orthogonal MDS codes" (2026).
Python 3.8+, standard library only, exact arithmetic; runs in about a minute.

1. Proposition 4.1: G16 over GF(16) = GF(2)[x]/(x^4+x+1) and G64 over GF(64) = GF(2)[x]/(x^6+x+1) (entries in the
   integer encoding: sum b_k x^k -> sum b_k 2^k) satisfy G G^T = 0, and all C(18,3) resp. C(66,3) column minors are
   nonzero.
2. Theorem 1.2 exactly as stated: for every m in {5,7,8,9,10}, every 2 <= i <= m-2 with gcd(i,m) = 1 and several c
   with Tr(c) = 1, the matrix with columns (c + t^-1 + t^-E)(1,t,t^E), t in GF(2^m) (0^-1 = 0), (0,1,0), (0,0,1) has
   all lambda(t) != 0, G G^T = 0, and every three columns independent.  (Checked as: nonzero, pairwise
   non-proportional, and no line through two columns contains a third, which is equivalent and faster than all minors.)
3. Section 5: for q = 4 and q = 8, all hyperovals of PG(2,q) through the standard frame are found by exhaustive
   search (1 and 10 of them).  For each, (a) a quadratic form vanishing at all but one point is found by linear
   algebra (the hypothesis of Proposition 5.1), and (b) independently, the solution space of Lemma 2.3 contains no
   vector without zero coordinates.
4. Section 6 (odd q): for every odd q <= 31 and k = (q-1)/2, the solutions w of sum_s w_s e(t_s) e(t_s)^T = 0
   (e(t) = (1,t,...,t^(k-1)), e(inf) = (0,...,0,1)) form the 3-dimensional space of Lemma 6.1, and none of them has
   all coordinates nonzero squares (Proposition 6.2).  Control: for k = (q-3)/2 the code of Remark 6.3 is
   self-orthogonal.
"""
import itertools
import sys
from math import comb, gcd

G16 = [[14, 12, 3, 12, 10, 1, 11, 2, 2, 7, 1, 11, 5, 5, 11, 11, 0, 0], [0, 12, 6, 7, 14, 5, 15, 14, 3, 10, 10, 9, 9, 12, 8, 3, 3, 0], [0, 12, 15, 5, 9, 7, 5, 6, 5, 3, 12, 6, 11, 14, 3, 8, 0, 9]]
G64 = [[46, 43, 54, 8, 13, 60, 31, 42, 22, 56, 17, 33, 39, 56, 9, 55, 40, 38, 9, 6, 23, 55, 5, 62, 43, 30, 45, 16, 32, 52, 57, 29, 18, 3, 27, 5, 7, 7, 30, 45, 63, 36, 60, 62, 62, 25, 39, 29, 57, 5, 17, 55, 3, 34, 19, 32, 13, 4, 62, 25, 32, 19, 20, 27, 0, 0], [0, 43, 47, 24, 52, 9, 1, 19, 54, 49, 44, 36, 46, 20, 61, 49, 30, 29, 4, 41, 32, 9, 13, 13, 57, 2, 51, 58, 18, 28, 19, 36, 27, 32, 1, 41, 57, 62, 22, 28, 48, 62, 48, 25, 37, 7, 54, 15, 6, 48, 6, 48, 31, 39, 46, 13, 20, 33, 22, 8, 34, 5, 12, 18, 45, 0], [0, 43, 42, 47, 25, 27, 30, 49, 41, 54, 21, 52, 20, 52, 2, 24, 35, 17, 35, 24, 56, 10, 38, 30, 53, 51, 32, 37, 59, 14, 20, 57, 41, 30, 14, 31, 49, 16, 5, 51, 37, 20, 20, 1, 54, 55, 3, 49, 2, 6, 1, 21, 59, 17, 33, 12, 26, 26, 13, 62, 28, 12, 25, 41, 0, 61]]

FIELD_POLY = {2: 0b111, 3: 0b1011, 4: 0b10011, 5: 0b100101, 6: 0b1000011, 7: 0b10000011, 8: 0b100011101,
              9: 0b1000010001, 10: 0b10000001001}


class GF:
    def __init__(self, m):
        self.m, self.q, poly = m, 1 << m, FIELD_POLY[m]
        q = self.q
        for g in range(2, q):                      # find a generator of GF(q)*, build exp/log tables
            exp, x, seen = [0] * (2 * q), 1, set()
            for k in range(q - 1):
                exp[k] = x
                seen.add(x)
                y, b, r = x, g, 0                  # r = x * g in GF(q)
                while b:
                    if b & 1:
                        r ^= y
                    b >>= 1
                    y <<= 1
                    if y & q:
                        y ^= poly
                x = r
            if len(seen) == q - 1:
                break
        if len(seen) != q - 1:
            sys.exit(f"polynomial for m = {m} is not primitive/irreducible")
        for k in range(q - 1, 2 * q):
            exp[k] = exp[k - (q - 1)]
        self.exp, self.log = exp, [0] * q
        for k in range(q - 1):
            self.log[exp[k]] = k

    def mul(self, a, b):
        return 0 if a == 0 or b == 0 else self.exp[self.log[a] + self.log[b]]

    def inv(self, a):
        return self.exp[(self.q - 1 - self.log[a]) % (self.q - 1)]

    def pow(self, a, e):
        return 1 if e == 0 else (0 if a == 0 else self.exp[(self.log[a] * e) % (self.q - 1)])

    def trace(self, a):
        t, x = 0, a
        for _ in range(self.m):
            t ^= x
            x = self.mul(x, x)
        return t


def gram_zero(F, cols):
    return all(not _dot(F, cols, a, b) for a in range(3) for b in range(a, 3))


def _dot(F, cols, a, b):
    s = 0
    for c in cols:
        s ^= F.mul(c[a], c[b])
    return s


def det3(F, u, v, w):
    m = F.mul
    return (m(u[0], m(v[1], w[2]) ^ m(v[2], w[1])) ^ m(u[1], m(v[0], w[2]) ^ m(v[2], w[0]))
            ^ m(u[2], m(v[0], w[1]) ^ m(v[1], w[0])))


def cross(F, u, v):
    m = F.mul
    return (m(u[1], v[2]) ^ m(u[2], v[1]), m(u[2], v[0]) ^ m(u[0], v[2]), m(u[0], v[1]) ^ m(u[1], v[0]))


def normalize(F, v):
    for x in v:
        if x:
            ix = F.inv(x)
            return tuple(F.mul(ix, y) for y in v)
    return None


def three_independent(F, cols):
    """Every three columns independent <=> nonzero, pairwise non-proportional, no third column on a line."""
    lines = set()
    for a, b in itertools.combinations(range(len(cols)), 2):
        line = normalize(F, cross(F, cols[a], cols[b]))
        if line is None or line in lines:
            return False
        lines.add(line)
    return True


def check_matrix(name, m, G):
    F = GF(m)
    cols = [tuple(G[r][j] for r in range(3)) for j in range(len(G[0]))]
    n = len(cols)
    minors_ok = all(det3(F, *t) for t in itertools.combinations(cols, 3))
    ok = gram_zero(F, cols) and minors_ok and n == F.q + 2
    print(f"  {name}: n = {n}, G G^T = 0: {gram_zero(F, cols)}, all {comb(n, 3)} minors nonzero: {minors_ok}")
    return ok


def family(m):
    F = GF(m)
    q = F.q
    cs = [c for c in range(1, q) if F.trace(c) == 1][:3]
    ok, report = True, []
    for i in range(2, m - 1):
        if gcd(i, m) != 1:
            continue
        E = 1 << i
        for c in cs:
            cols = []
            for t in range(q):
                lam = c if t == 0 else c ^ F.inv(t) ^ F.inv(F.pow(t, E))
                if lam == 0:
                    ok = False
                cols.append((lam, F.mul(lam, t), F.mul(lam, F.pow(t, E))))
            cols += [(0, 1, 0), (0, 0, 1)]
            good = all(x[0] or x[1] or x[2] for x in cols) and gram_zero(F, cols) and three_independent(F, cols)
            ok &= good
        report.append(f"i = {i}")
    print(f"  q = {q:4d}: {', '.join(report)}; c = {cs}: {'OK' if ok else 'FAILED'}")
    return ok


def nullspace(F, rows, n):
    A, piv, r = [row[:] for row in rows], [], 0
    for col in range(n):
        p = next((k for k in range(r, len(A)) if A[k][col]), None)
        if p is None:
            continue
        A[r], A[p] = A[p], A[r]
        iv = F.inv(A[r][col])
        A[r] = [F.mul(iv, x) for x in A[r]]
        for k in range(len(A)):
            if k != r and A[k][col]:
                f = A[k][col]
                A[k] = [x ^ F.mul(f, y) for x, y in zip(A[k], A[r])]
        piv.append(col)
        r += 1
    basis = []
    for fc in (c for c in range(n) if c not in piv):
        w = [0] * n
        w[fc] = 1
        for k, pc in enumerate(piv):
            w[pc] = A[k][fc]
        basis.append(w)
    return basis


def monomials(F, v):
    x, y, z = v
    return [F.mul(x, x), F.mul(y, y), F.mul(z, z), F.mul(x, y), F.mul(x, z), F.mul(y, z)]


def small(m):
    F = GF(m)
    q = F.q
    pts = sorted({normalize(F, v) for v in itertools.product(range(q), repeat=3) if any(v)})
    frame = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1)]
    others = [p for p in pts if p not in frame]
    found = []

    def extend(arc, start):
        if len(arc) == q + 2:
            found.append(list(arc))
            return
        for k in range(start, len(others)):
            p = others[k]
            if all(det3(F, a, b, p) for a, b in itertools.combinations(arc, 2)):
                arc.append(p)
                extend(arc, k + 1)
                arc.pop()
    extend(list(frame), 0)
    ok = True
    for H in found:
        n = len(H)
        # (a) a form vanishing on H minus one point N but not at N: solve for forms vanishing on H - {N}
        has_form = False
        for N in range(n):
            rest = [H[j] for j in range(n) if j != N]
            forms = nullspace(F, [monomials(F, v) for v in rest], 6)
            if any(sum_eval(F, Q, H[N]) for Q in forms):
                has_form = True
                break
        # (b) no full-weight solution w of sum_j w_j v_j v_j^T = 0
        basis = nullspace(F, [[monomials(F, v)[k] for v in H] for k in range(6)], n)
        full = 0
        for coeffs in itertools.product(range(q), repeat=len(basis)):
            w = [0] * n
            for cf, b in zip(coeffs, basis):
                if cf:
                    w = [x ^ F.mul(cf, y) for x, y in zip(w, b)]
            full += all(w)
        ok &= has_form and full == 0
    print(f"  q = {q}: {len(found)} hyperovals through the frame; each has a form as in Proposition 5.1 and no "
          f"full-weight solution: {ok}")
    return ok, len(found)


def sum_eval(F, Q, v):
    s = 0
    for a, b in zip(Q, monomials(F, v)):
        s ^= F.mul(a, b)
    return s


class OddGF:
    """GF(p^h) for odd p and h <= 3.  Elements are the integers 0..q-1; the base-p digits are the coefficients of a
    polynomial modulo a monic irreducible polynomial of degree h (for h <= 3: one without roots in GF(p))."""

    def __init__(self, p, h):
        self.q = q = p ** h

        def digits(x):
            return [(x // p ** i) % p for i in range(h)]

        def enc(a):
            return sum(ai * p ** i for i, ai in enumerate(a))
        mod = None
        if h > 1:
            for tail in itertools.product(range(p), repeat=h):
                c = list(tail) + [1]
                if all(sum(ci * pow(r, i, p) for i, ci in enumerate(c)) % p for r in range(p)):
                    mod = c
                    break

        def mul_poly(a, b):
            r = [0] * (2 * h - 1)
            for i, ai in enumerate(a):
                for j, bj in enumerate(b):
                    r[i + j] = (r[i + j] + ai * bj) % p
            for d in range(2 * h - 2, h - 1, -1):
                c, r[d] = r[d], 0
                for i in range(h):
                    r[d - h + i] = (r[d - h + i] - c * mod[i]) % p
            return r[:h]
        self.add = [[enc([(x + y) % p for x, y in zip(digits(a), digits(b))]) for b in range(q)] for a in range(q)]
        self.neg = [enc([(-x) % p for x in digits(a)]) for a in range(q)]
        self.mul = [[enc(mul_poly(digits(a), digits(b))) if h > 1 else a * b % p for b in range(q)] for a in range(q)]
        self.inv = [0] + [next(b for b in range(1, q) if self.mul[a][b] == 1) for a in range(1, q)]
        self.squares = {self.mul[a][a] for a in range(1, q)}
        assert len(self.squares) == (q - 1) // 2


def odd_nullspace(F, rows, n):
    A = [r[:] for r in rows]
    piv, r = [], 0
    for c in range(n):
        pr = next((i for i in range(r, len(A)) if A[i][c]), None)
        if pr is None:
            continue
        A[r], A[pr] = A[pr], A[r]
        iv = F.inv[A[r][c]]
        A[r] = [F.mul[iv][x] for x in A[r]]
        for i in range(len(A)):
            if i != r and A[i][c]:
                f = A[i][c]
                A[i] = [F.add[x][F.neg[F.mul[f][y]]] for x, y in zip(A[i], A[r])]
        piv.append(c)
        r += 1
    basis = []
    for fc in (c for c in range(n) if c not in piv):
        w = [0] * n
        w[fc] = 1
        for k, pc in enumerate(piv):
            w[pc] = F.neg[A[k][fc]]
        basis.append(w)
    return basis


def odd_case(q, p, h):
    """Section 6 for one odd q, with k = (q-1)/2: the solutions w of sum_s w_s e(t_s) e(t_s)^T = 0 over the q+1
    points t_s of the projective line form the 3-dimensional space {(W(a))_a, W_2 at infinity : deg W <= 2} of
    Lemma 6.1, and none of them has all coordinates nonzero squares (Proposition 6.2).  Control: for k = (q-3)/2 the
    code with multipliers v_a = a^2 - nu (nu a non-square) and v_inf = 1 is self-orthogonal (Remark 6.3)."""
    F = OddGF(p, h)

    def cols(k, mult=None):
        out = []
        for t in list(range(q)) + [None]:
            if t is None:
                col = [0] * (k - 1) + [1]
            else:
                col, x = [], 1
                for _ in range(k):
                    col.append(x)
                    x = F.mul[x][t]
            m = 1 if mult is None else mult(t)
            out.append([F.mul[m][x] for x in col])
        return out

    def gram_zero(cs, k):
        for r in range(k):
            for s in range(r, k):
                acc = 0
                for c in cs:
                    acc = F.add[acc][F.mul[c[r]][c[s]]]
                if acc:
                    return False
        return True
    k = (q - 1) // 2
    cs = cols(k)
    n = q + 1
    eqs = [[F.mul[c[r]][c[s]] for c in cs] for r in range(k) for s in range(r, k)]
    basis = odd_nullspace(F, eqs, n)
    sq = [F.mul[a][a] for a in range(q)]
    predicted = [[1] * q + [0], list(range(q)) + [0], sq + [1]]
    pred_ok = len(basis) == 3
    for v in predicted:
        ok = True
        for row in eqs:
            acc = 0
            for a, b in zip(row, v):
                acc = F.add[acc][F.mul[a][b]]
            ok &= acc == 0
        pred_ok &= ok
    allsq = 0
    for c1, c2, c3 in itertools.product(range(q), repeat=3):
        w = [F.add[F.add[F.mul[c1][x]][F.mul[c2][y]]][F.mul[c3][z]] for x, y, z in zip(*basis)]
        allsq += all(x in F.squares for x in w)
    ctrl = "-"
    if q >= 5:
        nu = next(a for a in range(1, q) if a not in F.squares)
        ctrl = gram_zero(cols(k - 1, lambda t: 1 if t is None else F.add[F.mul[t][t]][F.neg[nu]]), k - 1)
    ok = pred_ok and allsq == 0 and ctrl in ("-", True)
    print(f"  q = {q:2d}, k = {k:2d}: solution space is the predicted 3-dimensional one: {pred_ok}; solutions with "
          f"all coordinates nonzero squares: {allsq}; control k = {k - 1}: self-orthogonal: {ctrl}")
    return ok


ODD_FIELDS = [(3, 3, 1), (5, 5, 1), (7, 7, 1), (9, 3, 2), (11, 11, 1), (13, 13, 1), (17, 17, 1), (19, 19, 1),
              (23, 23, 1), (25, 5, 2), (27, 3, 3), (29, 29, 1), (31, 31, 1)]


if __name__ == "__main__":
    print("1. Proposition 4.1")
    ok1 = check_matrix("G16", 4, G16) and check_matrix("G64", 6, G64)
    print("2. Theorem 1.2 (exactly as stated)")
    ok2 = all(family(m) for m in (5, 7, 8, 9, 10))
    print("3. Section 5")
    (ok3a, n4), (ok3b, n8) = small(2), small(3)
    ok3 = ok3a and ok3b and (n4, n8) == (1, 10)
    print("4. Section 6 (odd q)")
    ok4 = all([odd_case(*f) for f in ODD_FIELDS])
    print("\nALL CHECKS PASSED" if ok1 and ok2 and ok3 and ok4 else "\nSOME CHECK FAILED")
    sys.exit(0 if ok1 and ok2 and ok3 and ok4 else 1)
